A Study on Replay Attack and Anti-Spoofing for Automatic Speaker Verification

For practical automatic speaker verification (ASV) systems, replay attack poses a true risk. By replaying a pre-recorded speech signal of the genuine speaker, ASV systems tend to be easily fooled. An effective replay detection method is therefore highly desirable. In this study, we investigate a major difficulty in replay detection: the over-fitting problem caused by variability factors in speech signal. An F-ratio probing tool is proposed and three variability factors are investigated using this tool: speaker identity, speech content and playback & recording device. The analysis shows that device is the most influential factor that contributes the highest over-fitting risk. A frequency warping approach is studied to alleviate the over-fitting problem, as verified on the ASV-spoof 2017 database.

==> fig/freq.m <==
clear;

x = 0:10:8000;
y = 1127 * log(1 + x / 700);
z = 0.355 * x;
k = 2.8400e+03 - 1127 * log(1 + (8000-x) / 700);

plot(x ,z, '-r', 'LineWidth', 6);
hold on;
plot(x ,y, '--g', 'LineWidth', 6);
hold on;
plot(x ,k, '-b', 'LineWidth', 6);

set(gca, 'xtick', [0, 2000, 4000, 6000, 8000], 'ytick', [0, 1000, 2000, 3000], 'Fontsize',16);
ylabel('F-ratio', 'Fontsize',16);
xlabel('Filter Banks', 'Fontsize',16);
set(gca,'YLim',[0,3000]);
title('Linear Scale', 'Fontsize',20)
l = legend('Linear', 'Mel','R-Mel');
set(l,'Fontsize',16);
